From Derivatives to Exact Sequence Substitution Effects in Dynamic Programming for Biological Sequence Analysis

Background: Dynamic programming in biological sequence analysis computes probabilities or partition functions by summing over exponentially many latent paths, alignments, derivation trees, or RNA secondary structures. Their backward and outside quantities are used model-specifically, but the relation between differential sensitivities and exact finite sequence changes is rarely stated in a common framework. Methods: We represent hidden Markov models, affine-gap alignment ensembles, stochastic context-free grammars, and RNA secondary-structure ensembles as sum--product dynamic programs, defining backward and outside quantities as adjoints of forward or inside variables and sequence changes as finite replacements of sequence-dependent local factors. Results: Posterior item marginals are normalized inside--outside products, local-event posteriors additionally include the local factor and child inside terms, and expected feature counts are logarithmic derivatives of the partition function. For HMMs, ordinary SCFGs, and single-position substitutions in affine-gap alignment, the partition function is multi-affine in position-specific factor groups, so a one-site change is recovered exactly from first-derivative coefficients and multisite changes from mixed derivatives. In nearest-neighbor RNA models a substitution alters overlapping loop, stacking, and multiloop factors and boundary contexts, so exact mutation effects instead require context-dependent inside--outside recombination, as in the Rchange algorithm. Numerical experiments reproduce brute-force recomputation to machine precision. Conclusions: The framework identifies when derivatives give exact finite sequence effects and when broader recombination is required, providing a unified basis for posterior marginals, expected counts, parameter sensitivity, mutation analysis, and sequence design.

==> anc/README.txt <==
verify_numerics.py — reproducible numerical verification for
"From Derivatives to Exact Sequence Substitutions in Dynamic Programming for Biological Sequence Analysis"

Requirements:
    Python 3 and NumPy (no other dependencies; no network or file access).

Run:
    python3 verify_numerics.py

What it does:
    - Runs deterministic fixed instances for the HMM, affine-gap alignment,
      ordinary CNF SCFG, and five-rule RNA-like SCFG.
    - Compares exact finite-replacement/recombination formulas with independent
      full dynamic-program recomputation.
    - Runs the seeded random-parameter sweep described in Supplementary Section S5.

The fixed alignment instance uses EDNAFULL/NCBI NUC4.4 scores restricted to
A,C,G,U (U treated as T for scoring), EMBOSS Needle gap-penalty magnitudes
(open 10.0, extension 0.5), and the paper's formal Boltzmann scale tau=5.0.

Exact round-off residuals can vary slightly with Python/NumPy version and
platform; their order of magnitude and stated bounds are reproducible.


==> anc/verify_numerics.py <==
#!/usr/bin/env python3
"""
Numerical verification of the exact finite-replacement identities in
"A Differential Framework for Dynamic Programming in Biological Sequence
Analysis".

For each model we compare the partition-function change predicted by the
adjoint (inside--outside) finite-replacement formula against the change
obtained by literally rebuilding the mutant sequence and rerunning the
dynamic program (brute force).  All residuals are at the level of
double-precision round-off, confirming that the formulas are exact finite
identities rather than first-order approximations.

Reproducibility: the fixed model instances defined below are fully
deterministic. In addition, the script runs a random-parameter sweep over the
fixed seeds 0-49 (see __main__); this sweep is also reproducible, and no other
source of randomness is used. Both the fixed instances and the seeded sweep
reproduce the residuals reported in the Numerical Verification section and
Table 2 of the manuscript.
"""
import numpy as np
np.set_printoptions(precision=3)

# --------------------------------------------------------------------------
# 1. HMM: single- and double-site exact replacement
# --------------------------------------------------------------------------
def hmm_setup(rng=None):
    Q = 3                       # hidden states
    S = 4                       # alphabet size (A,C,G,U)
    if rng is None:
        A = np.array([[0.5, 0.3, 0.2],
                      [0.2, 0.6, 0.2],
                      [0.3, 0.3, 0.4]])                   # a_{ij}
        E = np.array([[0.4, 0.3, 0.2, 0.1],
                      [0.1, 0.4, 0.4, 0.1],
                      [0.25,0.25,0.25,0.25]])             # e_j(c)
        pi = np.array([0.5, 0.3, 0.2])
    else:                       # random positive factors (identities need no normalization)
        A = rng.uniform(0.1, 1.0, (Q, Q))
        E = rng.uniform(0.1, 1.0, (Q, S))
        pi = rng.uniform(0.1, 1.0, Q)
    return Q, S, A, E, pi

def hmm_forward(x, A, E, pi):
    Q = A.shape[0]; L = len(x)
    f = np.zeros((L, Q))
    f[0] = pi * E[:, x[0]]
    for t in range(1, L):
        f[t] = E[:, x[t]] * (A.T @ f[t-1])
    return f, f[-1].sum()

def hmm_backward(x, A, E):
    Q = A.shape[0]; L = len(x)
    b = np.zeros((L, Q))
    b[-1] = 1.0
    for t in range(L-2, -1, -1):
        b[t] = A @ (E[:, x[t+1]] * b[t+1])
    return b

def hmm_g(x, A, E, pi, f, p):
    """coefficient g_s(p) with f_s(p) = g_s(p) * e_s(x_p)."""
    if p == 0:
        return pi.copy()
    return A.T @ f[p-1]

def run_hmm(rng=None):
    Q, S, A, E, pi = hmm_setup(rng)
    x = [0, 1, 2, 3, 1, 0, 2, 1]
    L = len(x)
    f, Z = hmm_forward(x, A, E, pi)
    b = hmm_backward(x, A, E)

    max_res_single = 0.0
    max_lin_err = 0.0
    # single-site: all positions, all substitutions
    for p in range(L):
        g = hmm_g(x, A, E, pi, f, p)
        dPdrho = g * b[p]                        # dP/d rho_{p,s}
        for c in range(S):
            if c == x[p]:
                continue
            pred = np.sum(dPdrho * (E[:, c] - E[:, x[p]]))   # Eq. single-site-exact
            xm = x.copy(); xm[p] = c
            _, Zm = hmm_forward(xm, A, E, pi)
            brute = Zm - Z
            max_res_single = max(max_res_single, abs(pred - brute))
            # nonlinearity of log: exact dlogZ vs first-order (dP/Z)
            dlogZ_exact = np.log(Zm) - np.log(Z)
            dlogZ_lin = brute / Z
            max_lin_err = max(max_lin_err, abs(dlogZ_exact - dlogZ_lin))

    # double-site: mixed finite interaction
    def H(p, q):
        # weight from state s@p to u@q, excluding emissions at p and q
        M = A.copy()
        for t in range(p+1, q):
            M = M @ (np.diag(E[:, x[t]]) @ A)
        return M
    max_res_double = 0.0
    max_additive_err = 0.0
    max_mixed_mag = 0.0
    for p in range(L-1):
        for q in range(p+1, L):
            gp = hmm_g(x, A, E, pi, f, p)
            gq = hmm_g(x, A, E, pi, f, q)
            Hpq = H(p, q)
            C = np.outer(gp, b[q]) * Hpq          # C^{pq}_{su} = g_s(p) H_{su} b_u(q)
            for c in range(S):
                if c == x[p]:
                    continue
                for d in range(S):
                    if d == x[q]:
                        continue
                    drp = E[:, c] - E[:, x[p]]
                    drq = E[:, d] - E[:, x[q]]
                    term_p = np.sum(gp * b[p] * drp)
                    term_q = np.sum(gq * b[q] * drq)
                    mixed = drp @ C @ drq
                    pred = term_p + term_q + mixed
                    xm = x.copy(); xm[p] = c; xm[q] = d
                    _, Zm = hmm_forward(xm, A, E, pi)
                    brute = Zm - Z
                    max_res_double = max(max_res_double, abs(pred - brute))
                    # additive (independent single-site) approximation drops mixed:
                    max_additive_err = max(max_additive_err, abs((term_p+term_q) - brute))
                    max_mixed_mag = max(max_mixed_mag, abs(mixed)/Z)
    return dict(Z=Z, single=max_res_single, loglin=max_lin_err,
                double=max_res_double, additive=max_additive_err,
                mixed=max_mixed_mag)

# --------------------------------------------------------------------------
# 2. Ordinary CNF SCFG: single-site exact replacement via outside beta(p,p,v)
# --------------------------------------------------------------------------
def scfg_setup(rng=None):
    # nonterminals 0=S,1=Ax,2=B ; terminals {0,1}
    N = 3; S = 2
    t = np.zeros((N, N, N))                    # binary rules t[v][y][z]
    if rng is None:
        t[0][1][2] = 0.4; t[0][2][1] = 0.3; t[0][1][1] = 0.3
        t[1][2][2] = 0.5; t[1][0][2] = 0.2
        t[2][1][0] = 0.4; t[2][2][2] = 0.1
        e = np.array([[0.5, 0.5],
                      [0.7, 0.3],
                      [0.2, 0.8]])             # terminal emissions e[v][c]
    else:                                      # random weights on the same rule support
        for (v, y, z) in [(0,1,2),(0,2,1),(0,1,1),(1,2,2),(1,0,2),(2,1,0),(2,2,2)]:
            t[v][y][z] = rng.uniform(0.1, 1.0)
        e = rng.uniform(0.1, 1.0, (N, S))
    return N, S, t, e

def scfg_inside(x, t, e):
    N = e.shape[0]; L = len(x)
    a = np.zeros((L, L, N))
    for i in range(L):
        a[i, i] = e[:, x[i]]
    for span in range(2, L+1):
        for i in range(0, L-span+1):
            j = i+span-1
            for k in range(i, j):
                for v in range(N):
                    s = 0.0
                    for y in range(N):
                        for z in range(N):
                            s += t[v][y][z]*a[i][k][y]*a[k+1][j][z]
                    a[i][j][v] += s
    return a

def scfg_outside(x, t, e, a):
    N = e.shape[0]; L = len(x)
    beta = np.zeros((L, L, N))
    beta[0][L-1][0] = 1.0
    for span in range(L, 0, -1):
        for i in range(0, L-span+1):
            j = i+span-1
            if span == L:
                pass
            for v in range(N):
                acc = beta[i][j][v]
                # v as left child: parent (i,m), sibling (j+1,m) right
                for m in range(j+1, L):
                    for u in range(N):
                        for w in range(N):
                            acc += beta[i][m][u]*t[u][v][w]*a[j+1][m][w]
                # v as right child: parent (h,j), sibling (h,i-1) left
                for h in range(0, i):
                    for u in range(N):
                        for w in range(N):
                            acc += beta[h][j][u]*t[u][w][v]*a[h][i-1][w]
                beta[i][j][v] = acc
    return beta

def run_scfg(rng=None):
    N, S, t, e = scfg_setup(rng)
    x = [0, 1, 0, 1, 1]
    L = len(x)
    a = scfg_inside(x, t, e)
    Z = a[0][L-1][0]
    beta = scfg_outside(x, t, e, a)
    max_res = 0.0
    # cross-check beta(p,p,v) == dZ/d alpha(p,p,v) numerically
    max_adj = 0.0
    for p in range(L):
        for v in range(N):
            eps = 1e-6
            a2 = a.copy()
            # perturb by rebuilding inside with alpha(p,p,v)+eps is hard; skip adj check
        for c in range(S):
            if c == x[p]:
                continue
            pred = np.sum(beta[p][p] * (e[:, c] - e[:, x[p]]))  # Eq. scfg-single-exact
            xm = x.copy(); xm[p] = c
            am = scfg_inside(xm, t, e)
            brute = am[0][L-1][0] - Z
            max_res = max(max_res, abs(pred - brute))
    return dict(Z=Z, single=max_res)

# --------------------------------------------------------------------------
# 3. RNA-like SCFG (Rchange grammar): exact recombination, single & double
# --------------------------------------------------------------------------
# bases A,C,G,U = 0,1,2,3 ; allowed pairs AU,UA,GC,CG,GU,UG
PAIRS = {(0,3),(3,0),(1,2),(2,1),(2,3),(3,2)}
def rna_setup(rng=None):
    eP = np.zeros((4, 4))                      # 0 unless an allowed pair
    if rng is None:
        tP, tL, tR, tB, tE = 0.30, 0.25, 0.20, 0.15, 1.0
        eL = np.array([0.30, 0.20, 0.25, 0.25])
        eR = np.array([0.22, 0.28, 0.24, 0.26])
        strengths = {(0,3):1.0,(3,0):1.0,(1,2):1.6,(2,1):1.6,(2,3):0.6,(3,2):0.6}
    else:
        tP, tL, tR = rng.uniform(0.1, 0.5, 3)
        tB, tE = rng.uniform(0.05, 0.3), 1.0
        eL = rng.uniform(0.1, 0.5, 4)
        eR = rng.uniform(0.1, 0.5, 4)
        strengths = {p: rng.uniform(0.3, 2.0) for p in PAIRS}
    for (a, b), s in strengths.items():
        eP[a][b] = s
    return dict(tP=tP,tL=tL,tR=tR,tB=tB,tE=tE,eL=eL,eR=eR,eP=eP)

def rna_inside(x, m):
    L = len(x)
    # alpha[i][j] for 0<=i<=L, i-1<=j ; empty interval alpha[i][i-1]=tE
    a = {}
    for i in range(L+1):
        a[(i, i-1)] = m['tE']
    for span in range(1, L+1):
        for i in range(0, L-span+1):
            j = i+span-1
            val = 0.0
            val += m['tL']*m['eL'][x[i]]*a[(i+1, j)]                 # S->aS
            val += m['tR']*m['eR'][x[j]]*a[(i, j-1)]                 # S->Sa
            if j > i and (x[i], x[j]) in PAIRS:
                val += m['tP']*m['eP'][x[i]][x[j]]*a[(i+1, j-1)]     # S-> a< S a>
            for k in range(i, j):
                val += m['tB']*a[(i, k)]*a[(k+1, j)]                 # S->SS
            a[(i, j)] = val
    return a

def rna_outside(x, m, a):
    L = len(x)
    b = {}
    for i in range(L+1):
        for j in range(i-1, L):
            b[(i, j)] = 0.0
    b[(0, L-1)] = 1.0
    for span in range(L, 0, -1):
        for i in range(0, L-span+1):
            j = i+span-1
            acc = b[(i, j)]
            # parent via L: alpha(i-1,j) -> tL eL(x_{i-1}) alpha(i,j)
            if i-1 >= 0:
                acc += m['tL']*m['eL'][x[i-1]]*b[(i-1, j)]
            # parent via R: alpha(i,j+1) -> tR eR(x_{j+1}) alpha(i,j)
            if j+1 <= L-1:
                acc += m['tR']*m['eR'][x[j+1]]*b[(i, j+1)]
            # parent via P: alpha(i-1,j+1) -> tP eP(x_{i-1},x_{j+1}) alpha(i,j)
            if i-1 >= 0 and j+1 <= L-1 and (x[i-1], x[j+1]) in PAIRS:
                acc += m['tP']*m['eP'][x[i-1]][x[j+1]]*b[(i-1, j+1)]
            # parent via B, (i,j) left child: alpha(i,mm) = ... alpha(i,j) alpha(j+1,mm)
            for mm in range(j+1, L):
                acc += m['tB']*b[(i, mm)]*a[(j+1, mm)]
            # parent via B, (i,j) right child: alpha(h,j) = ... alpha(h,i-1) alpha(i,j)
            for h in range(0, i):
                acc += m['tB']*b[(h, j)]*a[(h, i-1)]
            b[(i, j)] = acc
    return b

def rna_recomb(x, m, a, b, p, c):
    """R_p(c): reconstruct Z with base c at position p, four structural roles."""
    L = len(x)
    total = 0.0
    # role 1: p left-unpaired  (S->aS at cell (p,j))
    for j in range(p, L):
        total += m['tL']*m['eL'][c]*b[(p, j)]*a[(p+1, j)]
    # role 2: p right-unpaired (S->Sa at cell (i,p))
    for i in range(0, p+1):
        total += m['tR']*m['eR'][c]*b[(i, p)]*a[(i, p-1)]
    # role 3: p left base of pair (S-> a< S a> at cell (p,j))
    for j in range(p+1, L):
        if (c, x[j]) in PAIRS:
            total += m['tP']*m['eP'][c][x[j]]*b[(p, j)]*a[(p+1, j-1)]
    # role 4: p right base of pair (cell (i,p))
    for i in range(0, p):
        if (x[i], c) in PAIRS:
            total += m['tP']*m['eP'][x[i]][c]*b[(i, p)]*a[(i+1, p-1)]
    return total

def run_rna(rng=None):
    m = rna_setup(rng)
    x = [0, 2, 1, 3, 2, 0]   # A G C U G A
    L = len(x)
    a = rna_inside(x, m); Z = a[(0, L-1)]
    b = rna_outside(x, m, a)
    # sanity: R_p(x_p) must equal Z for every p
    max_self = 0.0
    max_single = 0.0
    for p in range(L):
        max_self = max(max_self, abs(rna_recomb(x, m, a, b, p, x[p]) - Z))
        for c in range(4):
            if c == x[p]:
                continue
            pred = rna_recomb(x, m, a, b, p, c)            # Z(x^{p->c})
            xm = x.copy(); xm[p] = c
            am = rna_inside(xm, m); Zm = am[(0, L-1)]
            max_single = max(max_single, abs(pred - Zm))
    # double mutation via single-mutant background (Eq. rna-double-background),
    # for i < j, testing both application orders (and their agreement)
    max_double = 0.0
    max_order = 0.0
    for i in range(L):
        for j in range(i+1, L):                       # i < j
            for c in range(4):
                if c == x[i]:
                    continue
                for dd in range(4):
                    if dd == x[j]:
                        continue
                    # order A: mutate j first (background x'), then recombine at i
                    xj = x.copy(); xj[j] = dd
                    aj = rna_inside(xj, m); bj = rna_outside(xj, m, aj)
                    ZA = rna_recomb(xj, m, aj, bj, i, c)
                    # order B: mutate i first, then recombine at j
                    xi = x.copy(); xi[i] = c
                    ai = rna_inside(xi, m); bi = rna_outside(xi, m, ai)
                    ZB = rna_recomb(xi, m, ai, bi, j, dd)
                    # brute-force double mutant
                    xij = x.copy(); xij[i] = c; xij[j] = dd
                    Zij = rna_inside(xij, m)[(0, L-1)]
                    max_double = max(max_double, abs(ZA - Zij), abs(ZB - Zij))
                    max_order = max(max_order, abs(ZA - ZB))
    return dict(Z=Z, self=max_self, single=max_single, double=max_double,
                order=max_order)

# --------------------------------------------------------------------------
# 4. Affine-gap alignment: single-site exact replacement (affine, not
#    homogeneous -- a gap path uses no match factor and gives a constant term)
# --------------------------------------------------------------------------
def align_setup(rng=None):
    if rng is None:
        # EDNAFULL/NUC4.4 restricted to A,C,G,U (U scored as T):
        # canonical match +5 and mismatch -4.
        # EMBOSS Needle nucleotide defaults: gap-open 10.0, gap-extension 0.5.
        # T=5 is the formal Boltzmann scale used here to keep exp(score/T)
        # numerically moderate; it is not part of the EMBOSS convention.
        s = np.full((4, 4), -4.0); np.fill_diagonal(s, 5.0)
        d, e, T = 10.0, 0.5, 5.0
    else:
        s = rng.uniform(-1.0, 1.5, (4, 4))
        d, e, T = rng.uniform(1.0, 3.0), rng.uniform(0.2, 1.0), rng.uniform(0.5, 1.5)
    return s, d, e, T

def align_forward(x, y, s, d, e, T):
    L, K = len(x), len(y)
    q = lambda a, b: np.exp(s[a][b] / T)
    pd, pe = np.exp(-d / T), np.exp(-e / T)
    FM = np.zeros((L+1, K+1)); FX = np.zeros((L+1, K+1)); FY = np.zeros((L+1, K+1))
    FM[0][0] = 1.0
    for i in range(1, L+1):
        FX[i][0] = pd * pe**(i-1)
    for j in range(1, K+1):
        FY[0][j] = pd * pe**(j-1)
    for i in range(1, L+1):
        for j in range(1, K+1):
            Zprev = FM[i-1][j-1] + FX[i-1][j-1] + FY[i-1][j-1]
            FM[i][j] = q(x[i-1], y[j-1]) * Zprev
            FX[i][j] = pd * FM[i-1][j] + pe * FX[i-1][j]
            FY[i][j] = pd * FM[i][j-1] + pe * FY[i][j-1]
    Z = FM[L][K] + FX[L][K] + FY[L][K]
    return FM, FX, FY, Z

def align_backward(x, y, s, d, e, T):
    L, K = len(x), len(y)
    q = lambda a, b: np.exp(s[a][b] / T)
    pd, pe = np.exp(-d / T), np.exp(-e / T)
    BM = np.zeros((L+2, K+2)); BX = np.zeros((L+2, K+2)); BY = np.zeros((L+2, K+2))
    for i in range(L, -1, -1):
        for j in range(K, -1, -1):
            t = 1.0 if (i == L and j == K) else 0.0
            bm = t; bx = t; by = t
            if i+1 <= L and j+1 <= K:
                qq = q(x[i], y[j])          # q(x_{i+1}, y_{j+1})
                bm += qq*BM[i+1][j+1]; bx += qq*BM[i+1][j+1]; by += qq*BM[i+1][j+1]
            if i+1 <= L:
                bm += pd*BX[i+1][j]; bx += pe*BX[i+1][j]
            if j+1 <= K:
                bm += pd*BY[i][j+1]; by += pe*BY[i][j+1]
            BM[i][j] = bm; BX[i][j] = bx; BY[i][j] = by
    return BM, BX, BY

def run_align(rng=None):
    s, d, e, T = align_setup(rng)
    x = [0, 2, 1, 3]      # A G C U
    y = [0, 3, 1]         # A U C
    L, K = len(x), len(y)
    q = lambda a, b: np.exp(s[a][b] / T)
    FM, FX, FY, Z = align_forward(x, y, s, d, e, T)
    BM, BX, BY = align_backward(x, y, s, d, e, T)
    max_single = 0.0
    for i in range(1, L+1):                         # mutate x_i (1-indexed)
        for c in range(4):
            if c == x[i-1]:
                continue
            # Eq. (alignment-single-exact): sum over partners j
            pred = 0.0
            for j in range(1, K+1):
                coeff = FM[i][j]*BM[i][j]/q(x[i-1], y[j-1])   # = dZ/dq(cell i,j)
                pred += coeff * (q(c, y[j-1]) - q(x[i-1], y[j-1]))
            xm = x.copy(); xm[i-1] = c
            _, _, _, Zm = align_forward(xm, y, s, d, e, T)
            max_single = max(max_single, abs(pred - (Zm - Z)))
    return dict(Z=Z, single=max_single)

if __name__ == "__main__":
    h = run_hmm(); s = run_scfg(); r = run_rna(); a = run_align()
    print("=== HMM ===   (relative = residual / Z)")
    print(f"  Z = {h['Z']:.6e}")
    print(f"  single-site  rel residual (exact)       = {h['single']/h['Z']:.2e}")
    print(f"  double-site  rel residual (exact)       = {h['double']/h['Z']:.2e}")
    print(f"  additive (drop mixed) rel error         = {h['additive']/h['Z']:.2e}")
    print(f"  max |mixed term|/Z (non-additivity)     = {h['mixed']:.2e}")
    print(f"  log-Z: max|exact dlogZ - first order|   = {h['loglin']:.2e}")
    print("=== Affine-gap alignment ===")
    print(f"  Z = {a['Z']:.6e}")
    print(f"  single-site  rel residual (exact)       = {a['single']/a['Z']:.2e}")
    print("=== SCFG (CNF) ===")
    print(f"  Z = {s['Z']:.6e}")
    print(f"  single-site  rel residual (exact)       = {s['single']/s['Z']:.2e}")
    print("=== RNA-like SCFG (Rchange grammar) ===")
    print(f"  Z = {r['Z']:.6e}")
    print(f"  R_p(x_p) vs Z  rel residual             = {r['self']/r['Z']:.2e}")
    print(f"  single-site  rel residual (exact)       = {r['single']/r['Z']:.2e}")
    print(f"  double-site  rel residual (exact, i<j)  = {r['double']/r['Z']:.2e}")
    print(f"  order-independence rel residual         = {r['order']/r['Z']:.2e}")

    # ---- random-parameter sweep: max relative residual over many seeds ----
    NSEED = 50
    agg = {"HMM": 0.0, "Affine-gap alignment": 0.0, "SCFG": 0.0, "RNA-like SCFG": 0.0}
    for seed in range(NSEED):
        rng = np.random.default_rng(seed)
        hh = run_hmm(rng); ss = run_scfg(rng); rr = run_rna(rng); aa = run_align(rng)
        agg["HMM"] = max(agg["HMM"], hh["single"]/hh["Z"], hh["double"]/hh["Z"])
        agg["Affine-gap alignment"] = max(agg["Affine-gap alignment"], aa["single"]/aa["Z"])
        agg["SCFG"] = max(agg["SCFG"], ss["single"]/ss["Z"])
        agg["RNA-like SCFG"] = max(agg["RNA-like SCFG"],
                                   rr["single"]/rr["Z"], rr["double"]/rr["Z"],
                                   rr["order"]/rr["Z"])
    print(f"=== random-parameter sweep: {NSEED} seeds/model, max relative residual ===")
    for k, v in agg.items():
        print(f"  {k:22s} {v:.2e}")

